Generative AI Takes a Statistics Exam: A Comparison of Performance between ChatGPT3.5, ChatGPT4, and ChatGPT4o-mini

Many believe that use of generative AI as a private tutor has the potential to shrink access and achievement gaps between students and schools with abundant resources versus those with fewer resources. Shrinking the gap is possible only if paid and free versions of the platforms perform with the same accuracy. In this experiment, we investigate the performance of GPT versions 3.5, 4.0, and 4o-mini on the same 16-question statistics exam given to a class of first-year graduate students. While we do not advocate using any generative AI platform to complete an exam, the use of exam questions allows us to explore aspects of ChatGPT's responses to typical questions that students might encounter in a statistics course. Results on accuracy indicate that GPT 3.5 would fail the exam, GPT4 would perform well, and GPT4o-mini would perform somewhere in between. While we acknowledge the existence of other Generative AI/LLMs, our discussion concerns only ChatGPT because it is the most widely used platform on college campuses at this time. We further investigate differences among the AI platforms in the answers for each problem using methods developed for text analytics, such as reading level evaluation and topic modeling. Results indicate that GPT3.5 and 4o-mini have characteristics that are more similar than either of them have with GPT4.

==> JDSTextAnalysisAug2024.R <==
## Text analysis with R for JDS submission
## Using ChatGPT exam answers
# Sources
# https://www.tidytextmining.com/sentiment
# https://library.virginia.edu/data/articles/a-beginners-guide-to-text-analysis-with-quanteda
# https://guides.library.upenn.edu/penntdm/r

#install.packages("quanteda")
#install.packages("quanteda.textplots")
#install.packages("readtext")
library(quanteda)
library(readtext)
library(tidyverse)
library(readxl)
library(data.table)
setwd("/Users/monniemcgee/Dropbox/2024Fall/JDSSubmissionAugust2024")

# Bar chart for graduate exam. 
scores <- c(92,28,70,82,46,72,96,41,82,74)
xbar <- mean(scores[1:7])
students <- c("S1","S2","S3","S4","S5","S6","S7","GPT3.5","GPT4","GPT4om")
bp <- barplot(scores, names.arg=students, col="gray80",cex.names =.75, main="Exam Scores for Students and ChatGPT Versions", cex.main=.9, ylim=range(0,102))
text(x= bp, y=scores,pos = 3, label = scores,cex=1.2, col = "darkblue")
abline(h=xbar,col="firebrick", lty=2, lwd=3)

### Reading level analysis
readingLevel <- read_excel("Data/GPTExamScores.xlsx", sheet="Raw Data", range="A1:K49")
readingLevel$Version <- as.factor(readingLevel$Version)
fkSum <- tapply(readingLevel$FK_Level, readingLevel$Version, summary)
smogSum <- tapply(readingLevel$SMOG, readingLevel$Version, summary)
fkSD <- tapply(readingLevel$FK_Level, readingLevel$Version, sd)
smogSD <- tapply(readingLevel$SMOG, readingLevel$Version, sd)
# There are 16 problems on the grad exam
tCrit <- qt(.025,15)
# Calculate confidence intervals
library(ggplot2)
fkMean1 <- fkSum$GPT3.5[4]
fkMean2 <- fkSum$GPT4.0[4]
fkMean3 <- fkSum$GPT4omini[4]
fkSD1 <- fkSD[1]
fkSD2 <- fkSD[2]
fkSD3 <- fkSD[3]
smogMean1 <- smogSum$GPT3.5[4]
smogMean2 <- smogSum$GPT4.0[4]
smogMean3 <- smogSum$GPT4omini[4]
smogSD1 <- smogSD[1]
smogSD2 <- smogSD[2]
smogSD3 <- smogSD[3]

confInt <- function(mean, sd, alpha=.05, n=16){
  tcrit <- qt(alpha/2, n-1)
  ciLow <- mean + tcrit*sd/sqrt(n) # tcrit will be negative
  ciHi <- mean - tcrit*sd/sqrt(n)
  return(c(ciLow, ciHi))
}
  
confInt(fkMean1, fkSD1)
# 12.80083 15.10417 
confInt(fkMean2, fkSD2)
# 12.10500 15.43375 
confInt(fkMean3, fkSD3)
# 9.314726 22.030274 
confInt(smogMean1, smogSD1)
# 14.65050 16.42325 
confInt(smogMean2, smogSD2)
# 13.4766 16.1084  
confInt(smogMean3, smogSD3)
# 14.05944 17.38056 

## Violin plots
library(dplyr)
library(hrbrthemes)
library(viridis)
rlLong <- readingLevel %>% pivot_longer(cols = c(FK_Level,SMOG), names_to = "Method", values_to = "Grade")
sample_size = rlLong %>% group_by(Version) %>% summarize(num=n())
rlLong %>%
  ggplot(aes(fill=Version, y=Grade, x=Method)) + 
  geom_violin(position="dodge", alpha=0.5) +
  geom_boxplot(width=0.1, position=position_dodge(.9),color="white", alpha=0.2) +
  scale_fill_manual(values=c("#35b779","#31688e","#440154","#35b779","#31688e","#440154")) +
  theme_ipsum()  +
  theme(
    legend.position.inside = c(0.8, 0.8),
    plot.title = element_text(size=11)
  ) +
  ggtitle("FK and SMOG Reading Level Scores") +
  xlab("") +
  ylab("Score")

############## Serious Text Analysis ######################
# Read in 3 files: GPT35Answers.docx and GPT4Answers.docx
gpt4ans <- readtext("Data/GPT4GradExamAnswers/P*.docx",
                      docvarsfrom = "filenames",
                      docvarnames = c("Problem","Type","Image","Version"),
                      dvsep = "_",
                      encoding = "UTF-8")
gpt3ans <- readtext("Data/GPT35GradExamAnswers/P*.docx",
                    docvarsfrom = "filenames",
                    docvarnames = c("Problem","Type","Image","Version"),
                    dvsep = "_",
                    encoding = "UTF-8")
gpt4oans <- readtext("Data/GPT4oMiniAnswers/P*.docx",
                     docvarsfrom = "filenames",
                     docvarnames = c("Problem","Type","Image","Version"),
                     dvsep = "_",
                     encoding = "UTF-8")
## Create a corpus for each platform. 
# Tokenize and remove stopwords
# Move all words to lower case
# Remove tokens with length 1

gpt4corpus <- corpus(gpt4ans)
gpt3corpus <- corpus(gpt3ans)
gpt4ocorpus <- corpus(gpt4oans)

# Mean types, tokens, and sentences by version
gptDF <- data.frame(summary(c(gpt4corpus,gpt3corpus,gpt4ocorpus)))
gptStats <- gptDF %>% group_by(Version) %>% summarise_at(.vars= vars(Types, Tokens, Sentences),
                                             .fun = c(mean="mean",
                                                      median = "median",
                                                      sd = "sd",
                                                      min = "min",
                                                      max = "max"))
# Version Types_mean Tokens_mean Sentences_mean
# 1 GPT35         90.1        185.           8.4
# 2 GPT4          65.1        106.           4.5
# 3 GPT4o        180.         593.          20.8

gpt4tokens <- tokens(gpt4corpus,remove_punct = TRUE, 
                     remove_symbols = TRUE, 
                     remove_numbers=TRUE,
                     remove_separators = TRUE)
gpt4tokens <- tokens_select(gpt4tokens, stopwords('english'),selection='remove')
gpt4tokens <- tokens_tolower(gpt4tokens)
gpt4tokens <- tokens_select(gpt4tokens, pattern = "^.{2,}$", valuetype = "regex")

gpt3tokens <- tokens(gpt3corpus,remove_punct = TRUE, 
                     remove_symbols = TRUE, 
                     remove_numbers=TRUE,
                     remove_separators = TRUE)
gpt3tokens <- tokens_select(gpt3tokens, stopwords('english'),selection='remove')
gpt3tokens <- tokens_tolower(gpt3tokens)
gpt3tokens <- tokens_select(gpt3tokens, pattern = "^.{2,}$", valuetype = "regex")

gpt4otokens <- tokens(gpt4ocorpus,remove_punct = TRUE, 
                     remove_symbols = TRUE, 
                     remove_numbers=TRUE,
                     remove_separators = TRUE)
gpt4otokens <- tokens_select(gpt4otokens, stopwords('english'),selection='remove')
gpt4otokens <- tokens_tolower(gpt4otokens)
gpt4otokens <- tokens_select(gpt4otokens, pattern = "^.{2,}$", valuetype = "regex")

# Convert tokens classes into a document feature matrix (DFM)
# Assign group labels to these documents
gpt3_dfm <- dfm(gpt3tokens)
gpt4_dfm <- dfm(gpt4tokens)
gpt4o_dfm <- dfm(gpt4otokens)
docvars(gpt3_dfm, "Version") <- "GPT3.5"
docvars(gpt4_dfm, "Version") <- "GPT4"
docvars(gpt4o_dfm, "Version") <- "GPT4o-mini"
# Combine the DFM's 
gptDFM <- rbind(gpt3_dfm, gpt4_dfm, gpt4o_dfm)
# Use dfm_group to aggregate the features within each group.

topfeatures(gptDFM, 5, groups=Version)
#$GPT3.5
#data        can    p-value hypothesis        two 
# 22         17         16         16         16 

#$GPT4
#data      error       mean hypothesis    p-value 
# 11         10         10          9          8 

#$GPT4o
#data         mean         test   hypothesis distribution 
# 90           60           52           47           42 

## Plot a word frequency plot
library(quanteda.textstats)
tstat_freq_gpt <- textstat_frequency(gptDFM, groups = Version,n = 20)
ggplot(tstat_freq_gpt, aes(x = frequency, y = reorder(feature, frequency), color=group)) +
  geom_point(aes(shape = group), size=3) +
  scale_shape_manual(values = c(16, 17, 19)) + theme_bw() + scale_color_grey() +
  labs(x = "", y = "") + theme(legend.position = c(0.8, 0.2))

# Word cloud, Comparison cloud, and other statistics
library(wordcloud)
#dfmat_gpt <- as.matrix(gptDFM)
#dfmat_gpt <- t(dfmat_gpt)
#colnames(dfmat_gpt) <- c("GPT-3.5", "GPT-4","GPT-4o-min")
#par(mar = c(5, 4, 4, 2) + 0.1)
#comparison.cloud(dfmat_gpt[,1:2], random.order=FALSE, colors = c("indianred3","lightsteelblue3"),
#                 title.size=1.5, max.words=50)
#par(mar = c(3, 3, 3, 1) + 0.1)
#commonality.cloud(dfmat_gpt, random.order=FALSE, scale=c(5, .5),colors = brewer.pal(4, "Dark2"), max.words=400)

# comparison cloud for versions
# Does not seem to work in R 4.4.1. Worked in R 4.3.2.
gptDFM |>
  dfm_group(groups = Version) |>
  dfm_trim(min_termfreq = 10, verbose = FALSE) |>
  textplot_wordcloud(comparison = TRUE)

### Topic Modeling
library(seededlda)
## GPT3.5
tmod3 <- textmodel_lda(gpt3_dfm, k = 3)
terms(tmod3, 20)
head(topics(tmod3), 20)
# assign topic as a new document-level variable
gpt3_dfm$topic <- topics(tmod3)
# cross-table of the topic frequency
table(gpt3_dfm$topic)
knitr::kable(terms(tmod3), format="latex")

## GPT4
tmod4 <- textmodel_lda(gpt4_dfm, k = 3)
terms(tmod4, 20)
head(topics(tmod4), 20)
# assign topic as a new document-level variable
gpt4_dfm$topic <- topics(tmod4)
# cross-table of the topic frequency
table(gpt4_dfm$topic)
knitr::kable(terms(tmod4), format="latex")

## GPT4o
tmod4o <- textmodel_lda(gpt4o_dfm, k = 3)
terms(tmod4o, 20)
head(topics(tmod4o), 20)
# assign topic as a new document-level variable
gpt4o_dfm$topic <- topics(tmod4o)
# cross-table of the topic frequency
table(gpt4o_dfm$topic)
knitr::kable(terms(tmod4o), format="latex")


####### Sentiment analysis
# install.packages("remotes")
# uses code found in https://rdrr.io/github/quanteda/quanteda.sentiment/f/vignettes/sentiment_analysis.Rmd
# remotes::install_github("quanteda/quanteda.sentiment")
# library(remotes)
library(quanteda.sentiment)
afinn <- read.delim(system.file("extdata/afinn/AFINN-111.txt", 
                                package = "quanteda.sentiment"),
                    header = FALSE, col.names = c("word", "valence"))
head(afinn)
data_dictionary_afinn <- dictionary(list(afinn = afinn$word))
valence(data_dictionary_afinn) <- list(afinn = afinn$valence)
data_dictionary_afinn

## Sentiment for GPT3.5
gpt3val <- textstat_valence(gpt3tokens, data_dictionary_afinn)
gpt4val <- textstat_valence(gpt4tokens, data_dictionary_afinn)
gpt4oval <- textstat_valence(gpt4otokens, data_dictionary_afinn)

# Get summaries and create a line chart
gptValDF <- data.frame(gpt4val$doc_id,gpt3val$sentiment,gpt4val$sentiment,gpt4oval$sentiment)
names(gptValDF) <- c("Document","GPT3.5","GPT4","GPT4o-mini")
summary(gptValDF)
#Doc                 GPT3              GPT4             GPT4o        
#Length:16          Min.   :-1.5556   Min.   :-2.0000   Min.   :-0.7857  
#Class :character   1st Qu.: 0.3413   1st Qu.: 0.0000   1st Qu.: 0.5929  
#Mode  :character   Median : 0.8333   Median : 0.6667   Median : 1.1167  
#                   Mean   : 0.8616   Mean   : 0.5436   Mean   : 0.9234   
#                   3rd Qu.: 1.5000   3rd Qu.: 1.0500   3rd Qu.: 1.3596  
#                   Max.   : 2.4545   Max.   : 2.0000   Max.   : 2.2000  

gptValDFlong <- pivot_longer(gptValDF,cols=2:4,names_to="Version",values_to="Valence")

# Friedman and Quade tests
library(coin)
gptValDFlong$Version <- as.factor(gptValDFlong$Version)
gptValDFlong$Doc <- as.factor(gptValDFlong$Doc)
friedman_test(Valence~Version | Doc, data=gptValDFlong)
quade_test(Valence~Version | Doc, data=gptValDFlong)

library(viridis)
library(hrbrthemes)
labels <- c("Q1","Q2","Q3","Q4","Q5","Q6","Q7","Q8","Q9","Q10","Q11","Q12","Q13","Q14","Q15","Q16")
gptValDFlong %>% ggplot( aes(x=Document, y=Valence, group=Version, color=Version)) +
  geom_line(size=1.5, aes(linetype=Version)) +
  scale_color_manual(values=c("#69b3a2", "purple", "black")) +
  ggtitle("Sentiment for Answers from GPT Version") +
  theme_ipsum() + scale_x_discrete(label = labels) +
  ylab("Sentiment from AFINN Dictionary") + theme(legend.position = c(0.2, 0.2)) 



